Fast Nonsmooth Regularized Risk Minimization with Continuation

In regularized risk minimization, the associated optimization problem becomes particularly difficult when both the loss and regularizer are nonsmooth. Existing approaches either have slow or unclear convergence properties, are restricted to limited problem subclasses, or require careful setting of a smoothing parameter. In this paper, we propose a continuation algorithm that is applicable to a large class of nonsmooth regularized risk minimization problems, can be flexibly used with a number of existing solvers for the underlying smoothed subproblem, and with convergence results on the whole algorithm rather than just one of its subproblems. In particular, when accelerated solvers are used, the proposed algorithm achieves the fastest known rates of $O(1/T^2)$ on strongly convex problems, and $O(1/T)$ on general convex problems. Experiments on nonsmooth classification and regression tasks demonstrate that the proposed algorithm outperforms the state-of-the-art.

==> aaai_script.sh <==
#!/bin/bash

# ----------------------------------------------------------------------
# This shell script produces the latex source-package of a paper
# as required by AAAI, in preparation for printed proceedings.
# Copyright (C) 2009 Christian Fritz "fritz at cs dot toronto dot
# edu" For the latest version of this script go to: 
# https://gist.github.com/chfritz/5447483
# ----------------------------------------------------------------------
# This program is free software: you can redistribute it and/or
# modify it under the terms of the GNU General Public License as
# published by the Free Software Foundation, either version 3 of
# the License, or (at your option) any later version. 
#
# This program is distributed in the hope that it will be useful,
# but WITHOUT ANY WARRANTY; without even the implied warranty of
# MERCHANTABILITY or FITNESS FOR A PARTICULAR PURPOSE. See the
# GNU General Public License for more details.
#
# You should have received a copy of the GNU General Public
# License along with this program. If not, see
# <http://www.gnu.org/licenses/>.
# ----------------------------------------------------------------------

# function for recursive processing of style files
recurseStyles() {
    echo "..recursively processing required packages of $1"
    PACKAGES=`grep RequirePackage $1 | sed 's/RequirePackage\[[^]]*\]/RequirePackage/g' | sed 's/.*RequirePackage{\([^}]*\)}.*/\1/' | sed -e 's/, */\n/g'`
    for name in $PACKAGES; do
	if [ ! -e sources/$name.sty ]; then 
	    echo "..locating and copying: $name"
	    FILE=`locate /$name.sty | head -n 1`
	    if [ -e $FILE ]; then
		cp $FILE sources
	    else
		echo "..cannot locate $name.sty"
	    fi
	    if [ -e sources/$name.sty ]; then
		recurseStyles sources/$name.sty
	    fi
	fi
    done
}

#            -------------------------------              

# give a tex file as parameter
if (( $# < 1 )); then
    echo "Error: Please give a tex-file as parameter, e.g., ./aaai_script.sh main.tex";
    exit;
fi;

mkdir sources

echo "locating and copying all used packages"
PACKAGES=`grep ^.usepackage $1 | sed -e 's/.*usepackage{\(.*.\)}.*/\1/' | sed -e 's/, /\n/g'`
for name in $PACKAGES; do
    echo "locating and copying: $name"
    if [ -e $name.sty ]; then
	cp $name.sty sources
    else
	FILE=`locate /$name.sty | head -n 1`
	if [ -e $FILE ]; then
	    cp $FILE sources
	else
	    echo "cannot locate $name.sty"
	fi
    fi
    if [ -e sources/$name.sty ]; then
	recurseStyles sources/$name.sty
    fi
done


echo "inlining all included files"
cp $1 __tmp1
while ( grep ^.input __tmp1 ); do
#     INPUTS=`grep ^.input __tmp1 | sed 's/.*input *{*\([^.}]*\).*/\1/'`
#     cat __tmp1 | sed '/^%.*$/d' >  __tmp2
#     for name in $INPUTS; do
# 	echo "inlining $name"
# 	awk -v filename=$name '{ if ($0 ~ ".input.*"filename) { system("cat "filename".tex | sed  '/^%.*\$/d'"); } else { print $0; } }' < __tmp2 > __tmp1
#     done
    awk '{ if ( $0 ~ /\\input( |{)/ ) { sub(/\\input( |{)/,""); sub(/}/, ""); sub(/\.tex/, ""); system("cat "$0".tex | sed  '/^%.*\$/d'") } else { print $0; } }' __tmp1 > __tmp2
    cp __tmp2 __tmp1
done

echo "inlining bibitems"
BIBFILE=`echo $1 | sed 's/.tex/.bbl/'`
awk -v filename=$BIBFILE '{ if ($0 ~ ".bibliography{") { system("cat "filename); } else { print $0; } }' < __tmp1 > __tmp2
cp __tmp2 sources/full.tex


echo "getting figures"
FIGURES=`grep includegraphics __tmp2 | grep -v ^% | sed 's/.*{\([^}]*\)}*/\1/'`
for name in $FIGURES; do
    echo "getting figure $name"
    mkdir -p sources/`echo "$name" | sed 's/\(.*\)\/.*/\1/'`
    cp $name.*ps sources/`echo "$name" | sed 's/\(.*\)\/.*/\1/'`
done

#            -------------------------------              

cd sources
echo "latexing source"
latex full.tex
echo "latexing source once more"
latex full.tex

echo "creating the PDF using"
dvips -Ppdf -G0 -tletter full -o full.ps
ps2pdf -sPAPERSIZE=letter -dMaxSubsetPct=100 -dCompatibilityLevel=1.2 -dSubsetFonts=false -dEmbedAllFonts=true full.ps
cd ..

echo "DONE"

